Recovering Unobserved Network Links from Aggregated Relational Data: Bayesian Latent Surface Modeling and Penalized Regression

Aggregated relational data (ARD) record counts of ties to attribute-defined groups while leaving individual edges unobserved. We compare latent-geometry and regularized network estimators through a common observation map. The comparison distinguishes the realized adjacency matrix, conditional edge probabilities, and model parameters. We study roster-based ARD with known node-level group memberships, giving both estimators the same roster and aggregate counts. We relate the aggregate means to a Poisson working likelihood and a Huber loss, and give their derivatives. Overlapping groups, shared edges, and reporting error affect the interpretation of these objectives. Geometry restricts the representation of edge probabilities, while regularization selects among candidate fits. Identification depends on the observation map and model restrictions rather than uniqueness of a numerical optimizer. A reproducible synthetic experiment specifies the data-generating process, estimation algorithms, and evaluation targets under matched information. The matrix estimator gives better realized-edge rankings and aggregate fit, while the geometric estimator gives lower error for generating probabilities. The resulting framework organizes ARD reconstruction around the interaction of observation design, structural assumptions, and computation.

==> anc/experiment/README.md <==
# Reproducible matched-input ARD experiment

Requirements: Python 3 and NumPy (recorded run: Python 3.12.14, NumPy 2.3.5).
From this directory, first run `python3 restore_arrays.py`, then `python3 -m unittest -v` to verify the saved results. Arrays are distributed as losslessly round-trippable JSON because arXiv automatically unpacks NPZ containers.
Run `OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 VECLIB_MAXIMUM_THREADS=1 python3 run_experiment.py` to regenerate the simulations. This overwrites results in `results/`.

The manuscript specifies the data-generating process, two estimators, density baseline, diagnostics, and three evaluation targets. Four independent graph seeds (101, 202, 303, 404) are each evaluated at K=4 and K=8; the two designs reuse each graph. Saved NPZ files contain observed Y/B, evaluation truth, fitted probabilities, and scalar chain traces. CSV files contain all per-run scores and summaries; JSON includes settings and numerical diagnostics. No empirical or personal data are included.

Figure 1 uses the per-run metrics in runs.csv. Figure 2 uses true_P, bayes_P, nuclear_P, and density_P from run_k8_seed101.npz, in native node order with a shared [0,1] color scale. The first seed was used without selecting on results. The figures introduce no new simulation runs.


==> anc/experiment/restore_arrays.py <==
"""Restore saved NumPy containers from the arXiv-safe JSON representation."""
from pathlib import Path
import json
import numpy as np
root = Path(__file__).resolve().parent / 'results'
for name, arrays in json.loads((root/'arrays.json').read_text()).items():
    assert Path(name).name == name and name.endswith('.npz')
    np.savez_compressed(root/name, **{k: np.asarray(v['data'], dtype=v['dtype']) for k,v in arrays.items()})
print('Restored eight saved runs without refitting.')


==> anc/experiment/results/results.json <==
{
  "metadata": {
    "n": 40,
    "k": [
      4,
      8
    ],
    "seeds": [
      101,
      202,
      303,
      404
    ],
    "dgp_alpha": -2.8,
    "fixed_zeta": 1.5,
    "nuclear_penalty": 1.0,
    "chains": 2,
    "warmup_per_chain": 400,
    "kept_per_chain": 800,
    "python": "3.12.14 (main, Aug 25 2026, 13:50:33) [Clang 22.1.3 ]",
    "numpy": "2.3.5",
    "platform": "macOS-26.6.2-arm64-arm-64bit",
    "thread_environment": {
      "OMP_NUM_THREADS": "1",
      "OPENBLAS_NUM_THREADS": "1",
      "VECLIB_MAXIMUM_THREADS": "1"
    },
    "total_seconds": 24.181025124998996
  },
  "runs": [
    {
      "n": 40,
      "k": 4,
      "seed": 101,
      "model": "Bayes_circle",
      "auc": 0.7794744566356838,
      "probability_rmse": 0.07197915308300874,
      "ard_rmse": 0.9366250076694025,
      "seconds": 2.452990708996367
    },
    {
      "n": 40,
      "k": 4,
      "seed": 101,
      "model": "Nuclear_probability",
      "auc": 0.8611363477531624,
      "probability_rmse": 0.13525719590841517,
      "ard_rmse": 0.1942432672522866,
      "seconds": 0.46654579100140836
    },
    {
      "n": 40,
      "k": 4,
      "seed": 101,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07482035595448117,
      "ard_rmse": 1.0183280956811753,
      "seconds": 6.416699761757627e-05
    },
    {
      "n": 40,
      "k": 4,
      "seed": 202,
      "model": "Bayes_circle",
      "auc": 0.8695434138886236,
      "probability_rmse": 0.06862289270136793,
      "ard_rmse": 0.8284400677709369,
      "seconds": 2.4286764159987797
    },
    {
      "n": 40,
      "k": 4,
      "seed": 202,
      "model": "Nuclear_probability",
      "auc": 0.9290285605119878,
      "probability_rmse": 0.11906900022196878,
      "ard_rmse": 0.2016381146558112,
      "seconds": 1.0865942089949385
    },
    {
      "n": 40,
      "k": 4,
      "seed": 202,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07110300051533794,
      "ard_rmse": 0.8729159458508648,
      "seconds": 7.141599780879915e-05
    },
    {
      "n": 40,
      "k": 4,
      "seed": 303,
      "model": "Bayes_circle",
      "auc": 0.8771950445473565,
      "probability_rmse": 0.06961395263050936,
      "ard_rmse": 0.8076752541874858,
      "seconds": 2.412443416993483
    },
    {
      "n": 40,
      "k": 4,
      "seed": 303,
      "model": "Nuclear_probability",
      "auc": 0.9063212581395895,
      "probability_rmse": 0.12206019237132602,
      "ard_rmse": 0.18165195739795648,
      "seconds": 0.7889003330055857
    },
    {
      "n": 40,
      "k": 4,
      "seed": 303,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07023332212940625,
      "ard_rmse": 0.8418985366162643,
      "seconds": 6.84160040691495e-05
    },
    {
      "n": 40,
      "k": 4,
      "seed": 404,
      "model": "Bayes_circle",
      "auc": 0.7864012910166757,
      "probability_rmse": 0.07209675168994449,
      "ard_rmse": 0.7326842040093444,
      "seconds": 2.6637294169995585
    },
    {
      "n": 40,
      "k": 4,
      "seed": 404,
      "model": "Nuclear_probability",
      "auc": 0.8716191500806886,
      "probability_rmse": 0.11658651518204144,
      "ard_rmse": 0.19318831311691315,
      "seconds": 0.23811208300321596
    },
    {
      "n": 40,
      "k": 4,
      "seed": 404,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07259647159606783,
      "ard_rmse": 0.7658056759605097,
      "seconds": 7.191699842223898e-05
    },
    {
      "n": 40,
      "k": 8,
      "seed": 101,
      "model": "Bayes_circle",
      "auc": 0.8738730868684045,
      "probability_rmse": 0.06354051280705852,
      "ard_rmse": 0.6291797558772145,
      "seconds": 2.484672957994917
    },
    {
      "n": 40,
      "k": 8,
      "seed": 101,
      "model": "Nuclear_probability",
      "auc": 0.9627157732895381,
      "probability_rmse": 0.14267985639796787,
      "ard_rmse": 0.21389466036307053,
      "seconds": 0.17612100000405917
    },
    {
      "n": 40,
      "k": 8,
      "seed": 101,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07482035595448117,
      "ard_rmse": 0.6994409338799459,
      "seconds": 0.00014887499855831265
    },
    {
      "n": 40,
      "k": 8,
      "seed": 202,
      "model": "Bayes_circle",
      "auc": 0.9420431750883561,
      "probability_rmse": 0.06748208401237446,
      "ard_rmse": 0.548668029958362,
      "seconds": 2.6090777499994147
    },
    {
      "n": 40,
      "k": 8,
      "seed": 202,
      "model": "Nuclear_probability",
      "auc": 0.9673798834654694,
      "probability_rmse": 0.11924904420073594,
      "ard_rmse": 0.1986149491626184,
      "seconds": 0.4516069579985924
    },
    {
      "n": 40,
      "k": 8,
      "seed": 202,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07110300051533794,
      "ard_rmse": 0.5779257668411759,
      "seconds": 6.9500005338341e-05
    },
    {
      "n": 40,
      "k": 8,
      "seed": 303,
      "model": "Bayes_circle",
      "auc": 0.9126448670631656,
      "probability_rmse": 0.06797673144856085,
      "ard_rmse": 0.5496231682483943,
      "seconds": 2.46744820800086
    },
    {
      "n": 40,
      "k": 8,
      "seed": 303,
      "model": "Nuclear_probability",
      "auc": 0.9709208020874962,
      "probability_rmse": 0.12579925343960807,
      "ard_rmse": 0.19708008946200725,
      "seconds": 0.6913518330038642
    },
    {
      "n": 40,
      "k": 8,
      "seed": 303,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07023332212940625,
      "ard_rmse": 0.5854127841757448,
      "seconds": 7.016599556664005e-05
    },
    {
      "n": 40,
      "k": 8,
      "seed": 404,
      "model": "Bayes_circle",
      "auc": 0.9035610543302851,
      "probability_rmse": 0.07190396481732261,
      "ard_rmse": 0.5380542734586707,
      "seconds": 2.4431777079953463
    },
    {
      "n": 40,
      "k": 8,
      "seed": 404,
      "model": "Nuclear_probability",
      "auc": 0.9618719741796665,
      "probability_rmse": 0.12424696079048984,
      "ard_rmse": 0.20668216865076555,
      "seconds": 0.252311333999387
    },
    {
      "n": 40,
      "k": 8,
      "seed": 404,
      "model": "Density",
      "auc": 0.5,
      "probability_rmse": 0.07259647159606783,
      "ard_rmse": 0.5647332211859961,
      "seconds": 7.129099685698748e-05
    }
  ],
  "summary": [
    {
      "k": 4,
      "model": "Bayes_circle",
      "replicates": 4,
      "auc_mean": 0.8281535515220849,
      "auc_sd": 0.05238032162666807,
      "probability_rmse_mean": 0.07057818752620763,
      "probability_rmse_sd": 0.0017341345965501123,
      "ard_rmse_mean": 0.8263561334092924,
      "ard_rmse_sd": 0.08423572682067901,
      "seconds_mean": 2.489459989747047,
      "seconds_sd": 0.11736841856551014
    },
    {
      "k": 4,
      "model": "Nuclear_probability",
      "replicates": 4,
      "auc_mean": 0.892026329121357,
      "auc_sd": 0.0313270598090926,
      "probability_rmse_mean": 0.12324322592093787,
      "probability_rmse_sd": 0.008316068808573468,
      "ard_rmse_mean": 0.19268041310574185,
      "ard_rmse_sd": 0.008257677798336496,
      "seconds_mean": 0.6450381040012871,
      "seconds_sd": 0.37108688432612785
    },
    {
      "k": 4,
      "model": "Density",
      "replicates": 4,
      "auc_mean": 0.5,
      "auc_sd": 0.0,
      "probability_rmse_mean": 0.0721882875488233,
      "probability_rmse_sd": 0.0020078293457243155,
      "ard_rmse_mean": 0.8747370635272035,
      "ard_rmse_sd": 0.10577667832359483,
      "seconds_mean": 6.897899947944097e-05,
      "seconds_sd": 3.561044996241756e-06
    },
    {
      "k": 8,
      "model": "Bayes_circle",
      "replicates": 4,
      "auc_mean": 0.9080305458375528,
      "auc_sd": 0.02807643891526803,
      "probability_rmse_mean": 0.06772582327132912,
      "probability_rmse_sd": 0.003420334009052691,
      "ard_rmse_mean": 0.5663813068856604,
      "ard_rmse_sd": 0.04219265895313864,
      "seconds_mean": 2.5010941559976345,
      "seconds_sd": 0.07397404293216449
    },
    {
      "k": 8,
      "model": "Nuclear_probability",
      "replicates": 4,
      "auc_mean": 0.9657221082555426,
      "auc_sd": 0.004228325852118625,
      "probability_rmse_mean": 0.12799377870720044,
      "probability_rmse_sd": 0.010181778580367524,
      "ard_rmse_mean": 0.20406796690961543,
      "ard_rmse_sd": 0.007788106075794149,
      "seconds_mean": 0.3928477812514757,
      "seconds_sd": 0.2304186772527321
    },
    {
      "k": 8,
      "model": "Density",
      "replicates": 4,
      "auc_mean": 0.5,
      "auc_sd": 0.0,
      "probability_rmse_mean": 0.0721882875488233,
      "probability_rmse_sd": 0.0020078293457243155,
      "ard_rmse_mean": 0.6068781765207156,
      "ard_rmse_sd": 0.062297850163240444,
      "seconds_mean": 8.99579990800703e-05,
      "seconds_sd": 3.928495348318514e-05
    }
  ],
  "diagnostics": [
    {
      "k": 4,
      "seed": 101,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0063768475784711,
          "ess_initial_positive": 270.4756978380029
        },
        "poisson_loglik": {
          "split_rhat": 1.0001668122105987,
          "ess_initial_positive": 289.63542067670875
        },
        "ard_mse": {
          "split_rhat": 1.0003528514601707,
          "ess_initial_positive": 298.44689434871503
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.33375,
            0.63071875
          ],
          [
            0.33,
            0.63103125
          ]
        ],
        "final_proposal_scales": [
          [
            0.29836493952825416,
            3.0
          ],
          [
            0.32321488043857877,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 2914,
        "converged": true,
        "primal_residual": 9.985699868091473e-07,
        "dual_residual": 2.0869144024735557e-07,
        "objective": 20.145747140683454
      }
    },
    {
      "k": 4,
      "seed": 202,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0034465338030654,
          "ess_initial_positive": 250.60489478196484
        },
        "poisson_loglik": {
          "split_rhat": 1.002634802401322,
          "ess_initial_positive": 366.4472949125873
        },
        "ard_mse": {
          "split_rhat": 1.0036019997078856,
          "ess_initial_positive": 359.65678130313245
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.36375,
            0.67878125
          ],
          [
            0.42625,
            0.68234375
          ]
        ],
        "final_proposal_scales": [
          [
            0.3232148804385789,
            3.0
          ],
          [
            0.2699717615152007,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 4746,
        "converged": true,
        "primal_residual": 9.995039905548506e-07,
        "dual_residual": 9.349812728413305e-08,
        "objective": 17.211631518500553
      }
    },
    {
      "k": 4,
      "seed": 303,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0035898859491934,
          "ess_initial_positive": 245.05054479125099
        },
        "poisson_loglik": {
          "split_rhat": 1.0004922547833708,
          "ess_initial_positive": 709.6314546057981
        },
        "ard_mse": {
          "split_rhat": 1.0007132092155007,
          "ess_initial_positive": 722.4907342735534
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.33875,
            0.6998125
          ],
          [
            0.37625,
            0.70046875
          ]
        ],
        "final_proposal_scales": [
          [
            0.36442376007810184,
            3.0
          ],
          [
            0.3043923111237269,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 4710,
        "converged": true,
        "primal_residual": 9.990212023023301e-07,
        "dual_residual": 1.0716360482254129e-07,
        "objective": 15.566723112720013
      }
    },
    {
      "k": 4,
      "seed": 404,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0076282070174005,
          "ess_initial_positive": 319.57874530365194
        },
        "poisson_loglik": {
          "split_rhat": 1.0001963324328313,
          "ess_initial_positive": 744.7578162401388
        },
        "ard_mse": {
          "split_rhat": 1.0007583945617113,
          "ess_initial_positive": 762.9281145471451
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.3175,
            0.72578125
          ],
          [
            0.31875,
            0.7241875
          ]
        ],
        "final_proposal_scales": [
          [
            0.36442376007810184,
            3.0
          ],
          [
            0.3297442541400256,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 1363,
        "converged": true,
        "primal_residual": 9.99688778101151e-07,
        "dual_residual": 2.7119184534991625e-07,
        "objective": 15.98976777183414
      }
    },
    {
      "k": 8,
      "seed": 101,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0176361839789496,
          "ess_initial_positive": 273.97961420011615
        },
        "poisson_loglik": {
          "split_rhat": 1.001351530168805,
          "ess_initial_positive": 306.5799741539017
        },
        "ard_mse": {
          "split_rhat": 1.0007384422621939,
          "ess_initial_positive": 307.73890015502354
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.40625,
            0.47525
          ],
          [
            0.32375,
            0.47928125
          ]
        ],
        "final_proposal_scales": [
          [
            0.254249830064281,
            3.0
          ],
          [
            0.3232148804385788,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 1017,
        "converged": true,
        "primal_residual": 9.93627225690172e-07,
        "dual_residual": 2.543977286646534e-07,
        "objective": 29.337912734978794
      }
    },
    {
      "k": 8,
      "seed": 202,
      "bayes": {
        "alpha": {
          "split_rhat": 0.9992313482337644,
          "ess_initial_positive": 271.0693884218096
        },
        "poisson_loglik": {
          "split_rhat": 1.0030229658621506,
          "ess_initial_positive": 365.882221728772
        },
        "ard_mse": {
          "split_rhat": 1.0033630892876302,
          "ess_initial_positive": 378.75855250543094
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.3875,
            0.57503125
          ],
          [
            0.40375,
            0.5760625
          ]
        ],
        "final_proposal_scales": [
          [
            0.29836493952825427,
            3.0
          ],
          [
            0.30439231112372694,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 2700,
        "converged": true,
        "primal_residual": 9.995118605252735e-07,
        "dual_residual": 4.0208291778390286e-08,
        "objective": 22.782641923902737
      }
    },
    {
      "k": 8,
      "seed": 303,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0001744805872324,
          "ess_initial_positive": 244.42454312896086
        },
        "poisson_loglik": {
          "split_rhat": 1.006420332545419,
          "ess_initial_positive": 329.1187367212774
        },
        "ard_mse": {
          "split_rhat": 1.0071439193795149,
          "ess_initial_positive": 330.54154510164403
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.33875,
            0.55565625
          ],
          [
            0.38875,
            0.5468125
          ]
        ],
        "final_proposal_scales": [
          [
            0.35013450005922025,
            3.0
          ],
          [
            0.30439231112372683,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 4059,
        "converged": true,
        "primal_residual": 9.995400226041202e-07,
        "dual_residual": 2.9516584615797924e-09,
        "objective": 22.939865701644962
      }
    },
    {
      "k": 8,
      "seed": 404,
      "bayes": {
        "alpha": {
          "split_rhat": 1.0065673263815664,
          "ess_initial_positive": 291.5165677639987
        },
        "poisson_loglik": {
          "split_rhat": 1.0030271174744962,
          "ess_initial_positive": 543.5970676974898
        },
        "ard_mse": {
          "split_rhat": 1.0030442663480563,
          "ess_initial_positive": 529.9729687967153
        },
        "screen_pass": true,
        "acceptance_alpha_angle": [
          [
            0.35,
            0.59246875
          ],
          [
            0.3325,
            0.5893125
          ]
        ],
        "final_proposal_scales": [
          [
            0.3168147969988964,
            3.0
          ],
          [
            0.32321488043857877,
            3.0
          ]
        ]
      },
      "nuclear": {
        "iterations": 1451,
        "converged": true,
        "primal_residual": 9.959578900957702e-07,
        "dual_residual": 2.257032286130159e-07,
        "objective": 23.727074967323336
      }
    }
  ]
}


==> anc/experiment/results/runs.csv <==
n,k,seed,model,auc,probability_rmse,ard_rmse,seconds
40,4,101,Bayes_circle,0.7794744566356838,0.07197915308300874,0.9366250076694025,2.452990708996367
40,4,101,Nuclear_probability,0.8611363477531624,0.13525719590841517,0.1942432672522866,0.46654579100140836
40,4,101,Density,0.5,0.07482035595448117,1.0183280956811753,6.416699761757627e-05
40,4,202,Bayes_circle,0.8695434138886236,0.06862289270136793,0.8284400677709369,2.4286764159987797
40,4,202,Nuclear_probability,0.9290285605119878,0.11906900022196878,0.2016381146558112,1.0865942089949385
40,4,202,Density,0.5,0.07110300051533794,0.8729159458508648,7.141599780879915e-05
40,4,303,Bayes_circle,0.8771950445473565,0.06961395263050936,0.8076752541874858,2.412443416993483
40,4,303,Nuclear_probability,0.9063212581395895,0.12206019237132602,0.18165195739795648,0.7889003330055857
40,4,303,Density,0.5,0.07023332212940625,0.8418985366162643,6.84160040691495e-05
40,4,404,Bayes_circle,0.7864012910166757,0.07209675168994449,0.7326842040093444,2.6637294169995585
40,4,404,Nuclear_probability,0.8716191500806886,0.11658651518204144,0.19318831311691315,0.23811208300321596
40,4,404,Density,0.5,0.07259647159606783,0.7658056759605097,7.191699842223898e-05
40,8,101,Bayes_circle,0.8738730868684045,0.06354051280705852,0.6291797558772145,2.484672957994917
40,8,101,Nuclear_probability,0.9627157732895381,0.14267985639796787,0.21389466036307053,0.17612100000405917
40,8,101,Density,0.5,0.07482035595448117,0.6994409338799459,0.00014887499855831265
40,8,202,Bayes_circle,0.9420431750883561,0.06748208401237446,0.548668029958362,2.6090777499994147
40,8,202,Nuclear_probability,0.9673798834654694,0.11924904420073594,0.1986149491626184,0.4516069579985924
40,8,202,Density,0.5,0.07110300051533794,0.5779257668411759,6.9500005338341e-05
40,8,303,Bayes_circle,0.9126448670631656,0.06797673144856085,0.5496231682483943,2.46744820800086
40,8,303,Nuclear_probability,0.9709208020874962,0.12579925343960807,0.19708008946200725,0.6913518330038642
40,8,303,Density,0.5,0.07023332212940625,0.5854127841757448,7.016599556664005e-05
40,8,404,Bayes_circle,0.9035610543302851,0.07190396481732261,0.5380542734586707,2.4431777079953463
40,8,404,Nuclear_probability,0.9618719741796665,0.12424696079048984,0.20668216865076555,0.252311333999387
40,8,404,Density,0.5,0.07259647159606783,0.5647332211859961,7.129099685698748e-05


==> anc/experiment/results/summary.csv <==
k,model,replicates,auc_mean,auc_sd,probability_rmse_mean,probability_rmse_sd,ard_rmse_mean,ard_rmse_sd,seconds_mean,seconds_sd
4,Bayes_circle,4,0.8281535515220849,0.05238032162666807,0.07057818752620763,0.0017341345965501123,0.8263561334092924,0.08423572682067901,2.489459989747047,0.11736841856551014
4,Nuclear_probability,4,0.892026329121357,0.0313270598090926,0.12324322592093787,0.008316068808573468,0.19268041310574185,0.008257677798336496,0.6450381040012871,0.37108688432612785
4,Density,4,0.5,0.0,0.0721882875488233,0.0020078293457243155,0.8747370635272035,0.10577667832359483,6.897899947944097e-05,3.561044996241756e-06
8,Bayes_circle,4,0.9080305458375528,0.02807643891526803,0.06772582327132912,0.003420334009052691,0.5663813068856604,0.04219265895313864,2.5010941559976345,0.07397404293216449
8,Nuclear_probability,4,0.9657221082555426,0.004228325852118625,0.12799377870720044,0.010181778580367524,0.20406796690961543,0.007788106075794149,0.3928477812514757,0.2304186772527321
8,Density,4,0.5,0.0,0.0721882875488233,0.0020078293457243155,0.6068781765207156,0.062297850163240444,8.99579990800703e-05,3.928495348318514e-05


==> anc/experiment/run_experiment.py <==
"""Matched-input ARD reconstruction experiment; NumPy-only, no hidden-edge fitting."""
from __future__ import annotations

import argparse
import csv
import json
import os
import platform
import sys
import time
from pathlib import Path

import numpy as np

N = 40
KS = (4, 8)
SEEDS = (101, 202, 303, 404)
ZETA = 1.5
ALPHA = -2.8
PENALTY = 1.0


def probabilities(alpha, angles, zeta=ZETA):
    logits = alpha + zeta * np.cos(angles[:, None] - angles[None, :])
    p = 1.0 / (1.0 + np.exp(-logits))
    np.fill_diagonal(p, 0.0)
    return p


def generate(seed, k, n=N):
    rng = np.random.default_rng(seed)
    angles = rng.uniform(-np.pi, np.pi, n)
    p = probabilities(ALPHA, angles)
    a = np.triu((rng.random((n, n)) < p).astype(float), 1)
    a += a.T
    # Deterministic balanced groups independent of latent positions and edges.
    b = np.eye(k)[np.arange(n) % k]
    y = a @ b
    return y, b, a, p


def validate_inputs(y, b):
    n, k = b.shape
    assert y.shape == (n, k)
    assert np.all((b == 0) | (b == 1)) and np.all(b.sum(axis=1) == 1)
    assert np.all(y >= 0) and np.all(y == np.floor(y))
    assert np.all(y <= b.sum(axis=0)[None, :] - b)
    assert np.allclose(b.T @ y, (b.T @ y).T)


def poisson_loglik(y, rates):
    # Omit log(y!), constant in all parameter updates; no Bernoulli-edge inputs.
    return float(np.sum(y * np.log(np.maximum(rates, 1e-300)) - rates))


def sample_chain(y, b, seed, warmup, draws, zeta=ZETA):
    rng = np.random.default_rng(seed)
    n = len(b)
    angles = rng.uniform(-np.pi, np.pi, n)
    alpha = float(rng.normal(-2.0, 1.0))
    p = probabilities(alpha, angles, zeta)
    ll = poisson_loglik(y, p @ b)
    # alpha ~ Normal(-2, 2^2); independent uniform circular position priors.
    prior = lambda x: -0.5 * ((x + 2.0) / 2.0) ** 2
    steps = np.array([0.2, 0.7])
    accepts = np.zeros(2)
    window_accepts = np.zeros(2)
    saved = np.zeros((draws, 3))
    mean_p = np.zeros_like(p)
    for iteration in range(warmup + draws):
        proposal_alpha = alpha + rng.normal(0, steps[0])
        proposal_p = probabilities(proposal_alpha, angles, zeta)
        proposal_ll = poisson_loglik(y, proposal_p @ b)
        if np.log(rng.random()) < proposal_ll - ll + prior(proposal_alpha) - prior(alpha):
            alpha, p, ll = proposal_alpha, proposal_p, proposal_ll
            window_accepts[0] += 1
            if iteration >= warmup:
                accepts[0] += 1
        for node in rng.permutation(n):
            proposal_angles = angles.copy()
            proposal_angles[node] = (angles[node] + rng.normal(0, steps[1]) + np.pi) % (2 * np.pi) - np.pi
            proposal_p = probabilities(alpha, proposal_angles, zeta)
            proposal_ll = poisson_loglik(y, proposal_p @ b)
            if np.log(rng.random()) < proposal_ll - ll:
                angles, p, ll = proposal_angles, proposal_p, proposal_ll
                window_accepts[1] += 1
                if iteration >= warmup:
                    accepts[1] += 1
        if iteration < warmup and (iteration + 1) % 50 == 0:
            rates = window_accepts / np.array([50, 50 * n])
            steps *= np.exp(np.clip(rates - np.array([0.35, 0.35]), -0.3, 0.3))
            steps = np.clip(steps, 0.02, 3.0)
            window_accepts[:] = 0
        if iteration >= warmup:
            index = iteration - warmup
            mean_p += p / draws
            saved[index] = alpha, ll, np.mean((p @ b - y) ** 2)
    return mean_p, saved, accepts / np.array([draws, draws * n]), steps


def diagnostics(chains):
    # Classic split R-hat, and initial-positive-sequence ESS; not rank-normalized.
    m, draws = chains.shape
    half = draws // 2
    split = np.concatenate([chains[:, :half], chains[:, -half:]], axis=0)
    within = np.mean(np.var(split, axis=1, ddof=1))
    between = half * np.var(split.mean(axis=1), ddof=1)
    variance = (half - 1) / half * within + between / half
    rhat = float(np.sqrt(variance / within)) if within > 0 else float("inf")
    centered = split - split.mean(axis=1, keepdims=True)
    acov = np.array([np.mean(np.sum(centered[:, :half - lag] * centered[:, lag:], axis=1) / half) for lag in range(half)])
    rho = 1.0 - (within - acov) / max(variance, 1e-300)
    rho[0] = 1.0
    pairs = []
    for lag in range(0, half - 1, 2):
        pair = rho[lag] + rho[lag + 1]
        if pair < 0:
            break
        pairs.append(min(pair, pairs[-1]) if pairs else pair)
    tau = max(-1.0 + 2.0 * sum(pairs), 1.0)
    ess = float(min(m * 2 * half / tau, m * 2 * half))
    return {"split_rhat": rhat, "ess_initial_positive": ess}


def fit_bayes(y, b, seed, warmup=400, draws=800, zeta=ZETA):
    validate_inputs(y, b)
    fits = [sample_chain(y, b, seed + offset, warmup, draws, zeta) for offset in (10000, 20000)]
    traces = np.stack([fit[1] for fit in fits])
    diag = {name: diagnostics(traces[:, :, j]) for j, name in enumerate(("alpha", "poisson_loglik", "ard_mse"))}
    diag["screen_pass"] = bool(all(v["split_rhat"] < 1.05 and v["ess_initial_positive"] >= 100 for v in diag.values()))
    diag["acceptance_alpha_angle"] = [fit[2].tolist() for fit in fits]
    diag["final_proposal_scales"] = [fit[3].tolist() for fit in fits]
    return np.mean([fit[0] for fit in fits], axis=0), diag, traces


def project_constraints(x):
    result = np.clip((x + x.T) / 2, 0, 1)
    np.fill_diagonal(result, 0)
    return result


def fit_nuclear(y, b, penalty=PENALTY, rho=2.0, max_iterations=10000, tolerance=1e-6):
    """Consensus ADMM: min .5 ||PB-Y||_F^2 + penalty ||P||_*, P in C."""
    validate_inputs(y, b)
    n = len(b)
    inverse = np.linalg.inv(b @ b.T + 2 * rho * np.eye(n))
    data_term = y @ b.T
    p = np.zeros((n, n))
    lowrank, constrained, u, v = [np.zeros_like(p) for _ in range(4)]
    converged = False
    for iteration in range(1, max_iterations + 1):
        p = (data_term + rho * (lowrank - u + constrained - v)) @ inverse
        old_lowrank, old_constrained = lowrank, constrained
        left, singular, right = np.linalg.svd(p + u, full_matrices=False)
        lowrank = (left * np.maximum(singular - penalty / rho, 0)) @ right
        constrained = project_constraints(p + v)
        u += p - lowrank
        v += p - constrained
        primal = float(np.sqrt(np.sum((p - lowrank) ** 2) + np.sum((p - constrained) ** 2)))
        dual = float(rho * np.linalg.norm((lowrank - old_lowrank) + (constrained - old_constrained)))
        if primal < tolerance and dual < tolerance:
            converged = True
            break
    objective = float(0.5 * np.sum((constrained @ b - y) ** 2) + penalty * np.linalg.svd(constrained, compute_uv=False).sum())
    return constrained, {"iterations": iteration, "converged": converged, "primal_residual": primal, "dual_residual": dual, "objective": objective}


def fit_density(y, b):
    validate_inputs(y, b)
    n = len(b)
    p = np.full((n, n), y.sum() / (n * (n - 1)))
    np.fill_diagonal(p, 0)
    return p


def auc(labels, scores):
    positive = scores[labels == 1]
    negative = scores[labels == 0]
    if not len(positive) or not len(negative):
        return float("nan")
    differences = positive[:, None] - negative[None, :]
    return float(np.mean((differences > 0) + 0.5 * (differences == 0)))


def metrics(estimate, y, b, a, truth):
    upper = np.triu_indices(len(b), 1)
    return {"auc": auc(a[upper], estimate[upper]), "probability_rmse": float(np.sqrt(np.mean((estimate[upper] - truth[upper]) ** 2))), "ard_rmse": float(np.sqrt(np.mean((estimate @ b - y) ** 2)))}


def assert_estimate(p):
    assert np.allclose(p, p.T, atol=1e-10)
    assert np.all(np.diag(p) == 0)
    assert np.all((p >= 0) & (p <= 1))


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=Path(__file__).parent / "results")
    parser.add_argument("--warmup", type=int, default=400)
    parser.add_argument("--draws", type=int, default=800)
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    records, diagnostic_records = [], []
    started = time.perf_counter()
    for k in KS:
        for seed in SEEDS:
            y, b, a, truth = generate(seed, k)
            validate_inputs(y, b)
            assert np.array_equal(y.sum(axis=1), a.sum(axis=1))
            assert y.sum() == 2 * np.triu(a, 1).sum()
            # Only these two observed arrays cross the estimator input boundary.
            start = time.perf_counter()
            bayes, bayes_diag, traces = fit_bayes(y, b, seed, args.warmup, args.draws)
            bayes_time = time.perf_counter() - start
            start = time.perf_counter()
            nuclear, nuclear_diag = fit_nuclear(y, b)
            nuclear_time = time.perf_counter() - start
            start = time.perf_counter()
            density = fit_density(y, b)
            density_time = time.perf_counter() - start
            for model, estimate, seconds in (("Bayes_circle", bayes, bayes_time), ("Nuclear_probability", nuclear, nuclear_time), ("Density", density, density_time)):
                assert_estimate(estimate)
                row = {"n": N, "k": k, "seed": seed, "model": model, **metrics(estimate, y, b, a, truth), "seconds": seconds}
                records.append(row)
                print(json.dumps(row), flush=True)
            diagnostic_records.append({"k": k, "seed": seed, "bayes": bayes_diag, "nuclear": nuclear_diag})
            np.savez_compressed(args.output / f"run_k{k}_seed{seed}.npz", Y=y, B=b, hidden_A=a, true_P=truth, bayes_P=bayes, nuclear_P=nuclear, density_P=density, bayes_traces=traces)
    with (args.output / "runs.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(records[0]))
        writer.writeheader()
        writer.writerows(records)
    summary = []
    for k in KS:
        for model in ("Bayes_circle", "Nuclear_probability", "Density"):
            group = [r for r in records if r["k"] == k and r["model"] == model]
            row = {"k": k, "model": model, "replicates": len(group)}
            for metric in ("auc", "probability_rmse", "ard_rmse", "seconds"):
                values = [r[metric] for r in group]
                row[metric + "_mean"] = float(np.mean(values))
                row[metric + "_sd"] = float(np.std(values, ddof=1))
            summary.append(row)
    with (args.output / "summary.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(summary[0]))
        writer.writeheader()
        writer.writerows(summary)
    metadata = {"n": N, "k": KS, "seeds": SEEDS, "dgp_alpha": ALPHA, "fixed_zeta": ZETA, "nuclear_penalty": PENALTY, "chains": 2, "warmup_per_chain": args.warmup, "kept_per_chain": args.draws, "python": sys.version, "numpy": np.__version__, "platform": platform.platform(), "thread_environment": {name: os.environ.get(name) for name in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "VECLIB_MAXIMUM_THREADS")}, "total_seconds": time.perf_counter() - started}
    (args.output / "results.json").write_text(json.dumps({"metadata": metadata, "runs": records, "summary": summary, "diagnostics": diagnostic_records}, indent=2) + "\n")
    labels = {"Bayes_circle": "Circular Bayes", "Nuclear_probability": "Nuclear-norm comparator", "Density": "Constant density"}
    tex = [r"\begin{tabular}{rlrrr}", r"\hline", r"$K$ & Method & AUC & Probability RMSE & ARD RMSE \\", r"\hline"]
    for row in summary:
        cells = [f"{row[metric + '_mean']:.3f} ({row[metric + '_sd']:.3f})" for metric in ("auc", "probability_rmse", "ard_rmse")]
        tex.append(f"{row['k']} & {labels[row['model']]} & " + " & ".join(cells) + r" \\")
    tex += [r"\hline", r"\end{tabular}", "% Entries are mean (sample SD), four graph seeds; not standard errors."]
    (args.output / "results_table.tex").write_text("\n".join(tex) + "\n")


if __name__ == "__main__":
    main()


==> anc/experiment/test_experiment.py <==
import inspect
import json
from pathlib import Path
import unittest
import numpy as np
import run_experiment as e


class ExperimentTests(unittest.TestCase):
    def setUp(self):
        self.y, self.b, self.a, self.p = e.generate(101, 4)

    def test_count_identities_and_nested_inputs(self):
        e.validate_inputs(self.y, self.b)
        np.testing.assert_array_equal(self.y, self.a @ self.b)
        np.testing.assert_array_equal(self.y.sum(axis=1), self.a.sum(axis=1))
        y8, b8, a8, p8 = e.generate(101, 8)
        np.testing.assert_array_equal(self.a, a8)
        np.testing.assert_array_equal(self.p, p8)
        np.testing.assert_array_equal(y8[:, :4] + y8[:, 4:], self.y)

    def test_metrics_and_ties(self):
        labels = np.array([0, 1, 0, 1])
        self.assertEqual(e.auc(labels, labels), 1)
        self.assertEqual(e.auc(labels, -labels), 0)
        self.assertEqual(e.auc(labels, np.ones(4)), 0.5)
        metrics = e.metrics(self.p, self.y, self.b, self.a, self.p)
        self.assertEqual(metrics["probability_rmse"], 0)
        density = e.fit_density(self.y, self.b)
        self.assertEqual(e.metrics(density, self.y, self.b, self.a, self.p)["auc"], 0.5)

    def test_estimator_boundary(self):
        for function in (e.fit_bayes, e.fit_nuclear, e.fit_density, e.sample_chain):
            signature = inspect.signature(function)
            self.assertNotIn("a", signature.parameters)
            self.assertNotIn("truth", signature.parameters)
            self.assertNotIn("angles", signature.parameters)
        original_y, original_b = self.y.copy(), self.b.copy()
        e.fit_density(self.y, self.b)
        e.fit_bayes(self.y, self.b, seed=77, warmup=10, draws=20)
        np.testing.assert_array_equal(self.y, original_y)
        np.testing.assert_array_equal(self.b, original_b)

    def test_mcmc_seed_reproducibility_and_constraints(self):
        left = e.fit_bayes(self.y, self.b, seed=77, warmup=10, draws=20)
        right = e.fit_bayes(self.y, self.b, seed=77, warmup=10, draws=20)
        np.testing.assert_array_equal(left[0], right[0])
        np.testing.assert_array_equal(left[2], right[2])
        e.assert_estimate(left[0])

    def test_nuclear_solver_and_feasible_objective(self):
        fitted, diagnostics = e.fit_nuclear(self.y, self.b)
        e.assert_estimate(fitted)
        self.assertTrue(diagnostics["converged"])
        density = e.fit_density(self.y, self.b)
        density_objective = 0.5 * np.sum((density @ self.b - self.y) ** 2) + e.PENALTY * np.linalg.svd(density, compute_uv=False).sum()
        self.assertLessEqual(diagnostics["objective"], density_objective + 1e-5)
        fitted_again, _ = e.fit_nuclear(self.y, self.b)
        np.testing.assert_array_equal(fitted, fitted_again)

    def test_projection_and_diagnostics(self):
        x = np.random.default_rng(42).normal(size=(10, 10))
        e.assert_estimate(e.project_constraints(x))
        independent = np.random.default_rng(55).normal(size=(2, 800))
        diagnostic = e.diagnostics(independent)
        self.assertLess(diagnostic["split_rhat"], 1.05)
        self.assertGreater(diagnostic["ess_initial_positive"], 100)
        independent[1] += 3
        self.assertGreater(e.diagnostics(independent)["split_rhat"], 1.1)

    def test_saved_results_recompute(self):
        output = Path(__file__).parent / "results"
        if not (output / "results.json").exists():
            self.skipTest("Run experiment first to audit persisted outputs")
        data = json.loads((output / "results.json").read_text())
        self.assertEqual(len(data["runs"]), 24)
        for row in data["runs"]:
            arrays = np.load(output / f"run_k{row['k']}_seed{row['seed']}.npz")
            estimate_key = {"Bayes_circle": "bayes_P", "Nuclear_probability": "nuclear_P", "Density": "density_P"}[row["model"]]
            estimate = arrays[estimate_key]
            e.assert_estimate(estimate)
            e.validate_inputs(arrays["Y"], arrays["B"])
            np.testing.assert_array_equal(arrays["Y"], arrays["hidden_A"] @ arrays["B"])
            recalculated = e.metrics(estimate, arrays["Y"], arrays["B"], arrays["hidden_A"], arrays["true_P"])
            for name, value in recalculated.items():
                self.assertEqual(row[name], value)
        for row in data["summary"]:
            matching = [r for r in data["runs"] if r["k"] == row["k"] and r["model"] == row["model"]]
            for name in ("auc", "probability_rmse", "ard_rmse", "seconds"):
                values = [r[name] for r in matching]
                self.assertEqual(row[name + "_mean"], float(np.mean(values)))
                self.assertEqual(row[name + "_sd"], float(np.std(values, ddof=1)))
        for row in data["diagnostics"]:
            self.assertTrue(row["nuclear"]["converged"])
            self.assertLess(row["nuclear"]["primal_residual"], 1e-6)
            self.assertLess(row["nuclear"]["dual_residual"], 1e-6)


if __name__ == "__main__":
    unittest.main()

